Dynamic Programming for Sequential Deterministic Quantization of Discrete Memoryless Channels

In this paper, under a general cost function $C$, we present a dynamic programming (DP) method to obtain an optimal sequential deterministic quantizer (SDQ) for $q$-ary input discrete memoryless channel (DMC). The DP method has complexity $O(q (N-M)^2 M)$, where $N$ and $M$ are the alphabet sizes of the DMC output and quantizer output, respectively. Then, starting from the quadrangle inequality, two techniques are applied to reduce the DP method's complexity. One technique makes use of the Shor-Moran-Aggarwal-Wilber-Klawe (SMAWK) algorithm and achieves complexity $O(q (N-M) M)$. The other technique is much easier to be implemented and achieves complexity $O(q (N^2 - M^2))$. We further derive a sufficient condition under which the optimal SDQ is optimal among all quantizers and the two techniques are applicable. This generalizes the results in the literature for binary-input DMC. Next, we show that the cost function of $\alpha$-mutual information ($\alpha$-MI)-maximizing quantizer belongs to the category of $C$. We further prove that under a weaker condition than the sufficient condition we derived, the aforementioned two techniques are applicable to the design of $\alpha$-MI-maximizing quantizer. Finally, we illustrate the particular application of our design method to practical pulse-amplitude modulation systems.

==> pics/source/AWGN_K_2_MI_100it.m <==


M = [2 : 20]

color = [
    'r+';
    'bo';
    'ms';
    'g*';
    'k^';
   
    'r+';
    'bo';
    'ms';
    'g*';
    ];


delta_I = [

%double random shuffle
%  0.11691796 0.05338198 0.03067847 0.01989350 0.01397726 0.01037935 0.00800828 0.00632713 0.00515464 0.00427248 0.00359089 0.00304346 0.00262345 0.00230526 0.00201948 0.00178032 0.00157014 0.00140492 0.00127224 ;%optimal
% % 0.11749687 0.06969395 0.03160246 0.02281422 0.01716779 0.01278952 0.00841125 0.00705769 0.00612403 0.00519037 0.00431111 0.00343186 0.00292930 0.00255512 0.00218094 0.00200379 0.00184281 0.00168184 0.00152736 ;%GC
% % 0.11691796 0.05338198 0.03067847 0.02010243 0.01432722 0.01065741 0.00814298 0.00698111 0.00536897 0.00463639 0.00415944 0.00335105 0.00307733 0.00297786 0.00249307 0.00220536 0.00228873 0.00208569 0.00169366 ;%KL
% % 0.11749687 0.05398008 0.03084346 0.02037116 0.01426246 0.01091455 0.00816195 0.00667969 0.00560497 0.00453024 0.00368543 0.00310058 0.00272931 0.00242422 0.00211912 0.00194197 0.00178100 0.00162002 0.00146393 ;%GC-KL
%  0.11749687 0.05392774 0.03075629 0.02075221 0.01526551 0.01251120 0.00804042 0.00643440 0.00561718 0.00442135 0.00362952 0.00311925 0.00266429 0.00236901 0.00207546 0.00186907 0.00169201 0.00156936 0.00132011 ;%GC-IDP
% %0.11691796 0.05338198 0.03067847 0.01989350 0.01397726 0.01065741 0.00805453 0.00657290 0.00531836 0.00441576 0.00393939 0.00318570 0.00278696 0.00244104 0.00206082 0.00183550 0.00176714 0.00153799 0.00138752 ;%KL-IDP
% 
% %element-wise random shuffle
% % 0.11691796 0.05338198 0.03067847 0.01989350 0.01397726 0.01037935 0.00800828 0.00632713 0.00515464 0.00427248 0.00359089 0.00304346 0.00262345 0.00230526 0.00201948 0.00178032 0.00157014 0.00140492 0.00127224 ;%optimal
% % 0.11749687 0.06969395 0.03160246 0.02281422 0.01716779 0.01278952 0.00841125 0.00705769 0.00612403 0.00519037 0.00431111 0.00343186 0.00292930 0.00255512 0.00218094 0.00200379 0.00184281 0.00168184 0.00152736 ;%GC
% % 0.11691796 0.05338198 0.03067847 0.02009354 0.01410286 0.01065759 0.00816939 0.00695368 0.00585883 0.00477657 0.00401459 0.00334460 0.00328579 0.00296647 0.00267390 0.00244626 0.00199745 0.00206127 0.00160555 ;%KL
% % 0.11749687 0.05398008 0.03084346 0.02037116 0.01426246 0.01091455 0.00816195 0.00667969 0.00560497 0.00453024 0.00368543 0.00310058 0.00272931 0.00242422 0.00211912 0.00194197 0.00178100 0.00162002 0.00146393 ;%GC-KL
%  0.11691796 0.05878568 0.03067847 0.01989350 0.01409854 0.01082952 0.00802087 0.00650053 0.00525627 0.00427248 0.00359089 0.00305537 0.00264300 0.00235306 0.00204233 0.00178601 0.00160969 0.00156851 0.00131050 ;%GC-IDP
% %0.11691796 0.05338198 0.03067847 0.02009354 0.01403790 0.01062934 0.00816939 0.00694011 0.00585883 0.00476853 0.00401459 0.00333757 0.00297606 0.00258590 0.00267390 0.00244626 0.00198169 0.00206127 0.00159536 ;%KL-IDP

%segment-wise random shuffle
0.11691796 0.05338198 0.03067847 0.01989350 0.01397726 0.01037935 0.00800828 0.00632713 0.00515464 0.00427248 0.00359089 0.00304346 0.00262345 0.00230526 0.00201948 0.00178032 0.00157014 0.00140492 0.00127224 ;%optimal
0.11749687 0.06969395 0.03160246 0.02281422 0.01716779 0.01278952 0.00841125 0.00705769 0.00612403 0.00519037 0.00431111 0.00343186 0.00292930 0.00255512 0.00218094 0.00200379 0.00184281 0.00168184 0.00152736 ;%GC
0.11691796 0.05338198 0.03067847 0.02000241 0.01415224 0.01065759 0.00843547 0.00673791 0.00547464 0.00503614 0.00411070 0.00338112 0.00306810 0.00308766 0.00255165 0.00241894 0.00219198 0.00216696 0.00186845 ;%KL
%0.11749687 0.05398008 0.03084346 0.02037116 0.01426246 0.01091455 0.00816195 0.00667969 0.00560497 0.00453024 0.00368543 0.00310058 0.00272931 0.00242422 0.00211912 0.00194197 0.00178100 0.00162002 0.00146393 ;%GC-KL
0.11691796 0.05338198 0.03067847 0.01989350 0.01403790 0.01045536 0.00803346 0.00636416 0.00525627 0.00432359 0.00368123 0.00306339 0.00264474 0.00235746 0.00204796 0.00182298 0.00167605 0.00146868 0.00135742 ;%GC-IDP
0.11691796 0.05338198 0.03067847 0.01989350 0.01397726 0.01037935 0.00803743 0.00635828 0.00518238 0.00431252 0.00369545 0.00313905 0.00267829 0.00232051 0.00204615 0.00189509 0.00157282 0.00144402 0.00129458 ;%KL-IDP


];


for i = 1 : 5
    if i < 6
        semilogy (M, delta_I(i, :), color(i, :), 'LineStyle', '-', 'Linewidth', 1);
    else
        semilogy (M, delta_I(i, :), color(i, :), 'LineStyle', '-', 'Linewidth', 1);
    end
        
    hold on;
end

grid on

axis([2 20 10^-3 2 * 10^-1]);

set (gca, 'Fontsize', 16, 'FontName', 'Times New Roman');

set(gca,'xtick',[2 : 2 : 20]);

legend ('Optimal Binary', 'Greedy Comb.', 'KL-mean', 'Greedy Comb. & IDP', 'KL-mean & IDP');

% Create xlabel
xlabel('Quantization output alphabet size M');

% Create ylabel
ylabel('I(X;Y)-I(X;Z)');


==> pics/source/IDP.m <==

M = [2 : 40]

color = [
    'g*';
    'rv';
    'bo';
    'm+';
    'k^';
    
    
    'g*';
    'r+';
    'bo';
    'mv';
    'k^';
    
    'c<';
    'y>';
    ];


delta_I = [
    
%KL, KL&IDP, GC, GC&KL, GC&IDP
%q = 8
0.21387958 0.18824887 0.17264776 0.16200581 0.15103338 0.14360571 0.13646663 0.12951547 0.12577055 0.11960362 0.11335932 0.11056528 0.10667991 0.10204367 0.09805886 0.09756388 0.09207234 0.09028268 0.08770871 0.08507764 0.08186326 0.07929646 0.07730023 0.07494645 0.07390821 0.07012521 0.06888812 0.06716970 0.06381275 0.06363615 0.06175100 0.06053185 0.05862299 0.05710272 0.05523954 0.05282626 0.05208702 0.05001779 0.04896508 ;
0.21387178 0.18822747 0.17254114 0.16174112 0.15062772 0.14316484 0.13566128 0.12856955 0.12453052 0.11820660 0.11133243 0.10783822 0.10385088 0.09894389 0.09474435 0.09343029 0.08735833 0.08579586 0.08243232 0.07982625 0.07600005 0.07371947 0.07130818 0.06858991 0.06746613 0.06370410 0.06232984 0.06043958 0.05703780 0.05697057 0.05434400 0.05301260 0.05108943 0.04961094 0.04758603 0.04549015 0.04468363 0.04273749 0.04163669 ;
0.22214517 0.19855167 0.18395555 0.17175429 0.15895769 0.15004027 0.14221359 0.13354697 0.12830947 0.12136619 0.11395108 0.10978809 0.10504245 0.09959463 0.09511783 0.09368129 0.08730238 0.08562411 0.08171612 0.07939036 0.07553604 0.07251916 0.07028005 0.06760325 0.06622299 0.06266474 0.06085593 0.05945592 0.05582940 0.05530759 0.05295882 0.05178401 0.04992194 0.04842956 0.04617605 0.04401549 0.04330936 0.04135329 0.04034436 ;
0.21527275 0.19039153 0.17482107 0.16415230 0.15241851 0.14409692 0.13611863 0.12879886 0.12419234 0.11736595 0.11054817 0.10717404 0.10266288 0.09793709 0.09368140 0.09229495 0.08610010 0.08436387 0.08102149 0.07853026 0.07495264 0.07205729 0.06988592 0.06730244 0.06593387 0.06239493 0.06071818 0.05924163 0.05571675 0.05515751 0.05289546 0.05169287 0.04987389 0.04833518 0.04613065 0.04399058 0.04323803 0.04131424 0.04031869 ;
0.21908395 0.19413747 0.17873867 0.16707451 0.15494170 0.14601580 0.13844849 0.12994024 0.12520982 0.11824048 0.11108293 0.10733600 0.10242487 0.09756061 0.09327921 0.09195950 0.08552874 0.08395724 0.08023277 0.07791991 0.07422599 0.07132586 0.06916680 0.06671369 0.06521300 0.06178383 0.06013085 0.05864338 0.05516126 0.05466999 0.05235009 0.05122949 0.04938816 0.04797569 0.04578786 0.04371909 0.04288105 0.04107987 0.04011214 ;

%q=16
0.24323576 0.22670246 0.21728726 0.20797526 0.20255508 0.19559551 0.18762428 0.18401694 0.17946016 0.17613260 0.17007728 0.16584953 0.16089436 0.15892862 0.15507944 0.15125783 0.14867909 0.14467671 0.14367030 0.13885347 0.13497614 0.13378008 0.13003243 0.12760725 0.12510711 0.12317378 0.11908921 0.11933900 0.11527868 0.11198773 0.10895483 0.10722922 0.10561770 0.10257587 0.10035201 0.09823362 0.09604290 0.09319964 0.09148957 ;
0.24320633 0.22651757 0.21692809 0.20743613 0.20161207 0.19428272 0.18597594 0.18181812 0.17646359 0.17248844 0.16599813 0.16080968 0.15544471 0.15301791 0.14817567 0.14427100 0.14080456 0.13627238 0.13464222 0.12988472 0.12520796 0.12380105 0.11973222 0.11708041 0.11428513 0.11199387 0.10799225 0.10784134 0.10373207 0.10050652 0.09692192 0.09549447 0.09307737 0.09055370 0.08835102 0.08607352 0.08403166 0.08115606 0.07935783 ;
0.24858938 0.23365121 0.22363498 0.21443772 0.20707498 0.19847444 0.18958754 0.18477846 0.17811014 0.17342701 0.16656867 0.16141172 0.15541498 0.15234962 0.14774401 0.14275894 0.13991061 0.13518332 0.13300490 0.12800050 0.12363416 0.12156743 0.11791066 0.11492529 0.11215670 0.10970412 0.10567337 0.10536462 0.10150145 0.09819754 0.09491973 0.09316964 0.09106108 0.08814359 0.08617960 0.08398968 0.08200882 0.07895883 0.07714368 ;
0.24472659 0.22812431 0.21834215 0.20893851 0.20182944 0.19415426 0.18582915 0.18132782 0.17547403 0.17130311 0.16487979 0.15970521 0.15397844 0.15092512 0.14682348 0.14187184 0.13932455 0.13458035 0.13262450 0.12757567 0.12334944 0.12134331 0.11775003 0.11475137 0.11199007 0.10967906 0.10559340 0.10528716 0.10147844 0.09813958 0.09490668 0.09315691 0.09104789 0.08811633 0.08617960 0.08396953 0.08199049 0.07894960 0.07713588 ;
0.24650346 0.23030028 0.22039949 0.21070850 0.20339845 0.19489551 0.18625525 0.18152996 0.17522603 0.17073837 0.16379142 0.15865104 0.15303923 0.14990947 0.14544344 0.14045974 0.13776673 0.13304973 0.13115251 0.12631609 0.12208191 0.12018156 0.11652382 0.11362082 0.11075977 0.10854978 0.10456189 0.10425049 0.10072144 0.09736188 0.09399441 0.09249781 0.09035647 0.08756621 0.08556059 0.08328275 0.08148187 0.07847481 0.07670710 ;
];


for i = 1 : 5
    semilogy (M, delta_I(i, :), color(i, :), 'LineStyle', '-', 'Linewidth', 1);
   
    hold on;
end

grid on

axis([20 30 0.055 0.09]);%q=8
%axis([16 32 0.09 0.16]);%q=16

set (gca, 'Fontsize', 16, 'FontName', 'Times New Roman');

%set(gca,'xtick',[2 : 2 : 20]);

%legend ('1', '2', '3', '4', '5', '6', '7');
legend ('KL-means', 'KL-means & IDP', 'Greedy Comb.', 'Greedy Comb. & KL-means', 'Greedy Comb. & IDP');

% Create xlabel
xlabel('Quantization output alphabet size, M');

% Create ylabel
ylabel('I(X;Y)-I(X;Z)');


==> pics/source/MI_K_2_3_6_GC.m <==


M = [2 : 20]

color = [
    'g*';
    'r+';
    'bo';
    'r+';
    'bo';
    'r+';
    'bo';
    ];


delta_I = [
    
%double_K=2
 0.11691796 0.05338198 0.03067847 0.01989350 0.01397726 0.01037935 0.00800828 0.00632713 0.00515464 0.00427248 0.00359089 0.00304346 0.00262345 0.00230526 0.00201948 0.00178032 0.00157014 0.00140492 0.00127224 ;%optimal
 0.11749687 0.06969395 0.03160246 0.02281422 0.01716779 0.01278952 0.00841125 0.00705769 0.00612403 0.00519037 0.00431111 0.00343186 0.00292930 0.00255512 0.00218094 0.00200379 0.00184281 0.00168184 0.00152736 ;%GC
 0.11749687 0.05392774 0.03075629 0.02075221 0.01526551 0.01251120 0.00804042 0.00643440 0.00561718 0.00442135 0.00362952 0.00311925 0.00266429 0.00236901 0.00207546 0.00186907 0.00169201 0.00156936 0.00132011 ;%GC-IDP

%double_K=3

0.13508929 0.09490928 0.07442973 0.06032099 0.05042039 0.04226452 0.03695828 0.03271211 0.02888534 0.02541496 0.02305809 0.02087844 0.01898921 0.01708250 0.01589911 0.01472178 0.01326353 0.01230112 0.01157638 ;%GC
0.13164753 0.09116351 0.07145695 0.05730680 0.04816211 0.04051922 0.03527360 0.03130640 0.02764230 0.02441133 0.02204668 0.01999965 0.01814935 0.01644084 0.01526875 0.01420553 0.01278924 0.01187764 0.01117888 ;%GC-IDP

%double_K=6
0.20539226 0.18424627 0.16276783 0.14730970 0.13564783 0.12440012 0.11648255 0.10996545 0.10371061 0.09858815 0.09232363 0.08832812 0.08356270 0.08123289 0.07626190 0.07325576 0.07010239 0.06671616 0.06388045 ;%GC
0.20069952 0.17821841 0.15650353 0.14163199 0.12991289 0.11932019 0.11172381 0.10535027 0.09964519 0.09487281 0.08855852 0.08515091 0.08048982 0.07831998 0.07343009 0.07087219 0.06787480 0.06458390 0.06193206 ;%GC-IDP

];


for i = 1 : 7
    semilogy (M, delta_I(i, :), color(i, :), 'LineStyle', '-', 'Linewidth', 1);
   
    hold on;
end

grid on

axis([2 20 10^-3 2 * 10^-1]);

set (gca, 'Fontsize', 16, 'FontName', 'Times New Roman');

set(gca,'xtick',[2 : 2 : 20]);

legend ('Optimal Binary', 'Greedy Comb.', 'Greedy Comb. & IDP');

% Create xlabel
xlabel('Quantization output alphabet size, M');

% Create ylabel
ylabel('I(X;Y)-I(X;Z)');


==> pics/source/MI_K_2_3_6_KL.m <==


M = [2 : 20]

color = [
    'g*';
    'r+';
    'bo';
    'r+';
    'bo';
    'r+';
    'bo';
    ];


delta_I = [
    
%double_K=2
 0.11691796 0.05338198 0.03067847 0.01989350 0.01397726 0.01037935 0.00800828 0.00632713 0.00515464 0.00427248 0.00359089 0.00304346 0.00262345 0.00230526 0.00201948 0.00178032 0.00157014 0.00140492 0.00127224 ;%optimal
 0.11691796 0.05338198 0.03067847 0.02010243 0.01432722 0.01065741 0.00814298 0.00698111 0.00536897 0.00463639 0.00415944 0.00335105 0.00307733 0.00297786 0.00249307 0.00220536 0.00228873 0.00208569 0.00169366 ;%KL
0.11691796 0.05338198 0.03067847 0.01989350 0.01397726 0.01065741 0.00805453 0.00657290 0.00531836 0.00441576 0.00393939 0.00318570 0.00278696 0.00244104 0.00206082 0.00183550 0.00176714 0.00153799 0.00138752 ;%KL-IDP

%double_K=3
0.12720227 0.08755143 0.06811919 0.05451121 0.04568633 0.03861182 0.03353499 0.03002156 0.02653831 0.02359933 0.02150047 0.01973084 0.01804400 0.01658420 0.01550478 0.01452756 0.01320404 0.01240264 0.01173873 ;%KL
0.12720224 0.08755097 0.06811590 0.05450524 0.04566640 0.03858101 0.03349757 0.02995681 0.02644659 0.02348601 0.02137826 0.01954359 0.01785312 0.01629033 0.01519998 0.01411087 0.01274418 0.01192838 0.01124158 ;%KL-IDP

%double_K=6
0.19649141 0.17276659 0.15090352 0.13683967 0.12582822 0.11586461 0.10880625 0.10343965 0.09813455 0.09400518 0.08846028 0.08551000 0.08139523 0.07983266 0.07542734 0.07299462 0.07059181 0.06759715 0.06515846 ;%KL
0.19648949 0.17274593 0.15085950 0.13673323 0.12565602 0.11564070 0.10841713 0.10302607 0.09757362 0.09329500 0.08760222 0.08442390 0.08006673 0.07802095 0.07364179 0.07101016 0.06841479 0.06497569 0.06246904 ;%KL-IDP

];


for i = 1 : 7
    semilogy (M, delta_I(i, :), color(i, :), 'LineStyle', '-', 'Linewidth', 1);
   
    hold on;
end

grid on

axis([2 20 10^-3 2 * 10^-1]);

set (gca, 'Fontsize', 16, 'FontName', 'Times New Roman');

set(gca,'xtick',[2 : 2 : 20]);

legend ('Optimal Binary', 'KL-means', 'KL-means & IDP');

% Create xlabel
xlabel('Quantization output alphabet size, M');

% Create ylabel
ylabel('I(X;Y)-I(X;Z)');


==> pics/source/PAM.m <==
clear,clc,close all
%% plot pdf
u1 = -3;
u2 = -1;
u3 = 7;
sigma = 1;

step11 = 4;
step12 = 5;
step21 = 5;
step22 = 3;
step31 = 6;
step32 = 4;

x1 = u1-step11:0.01:u1+step12;
x2 = u2-step21:0.01:u2+step22;
x3 = u3-step31:0.01:u3+step32;

n1_pdf = normpdf(x1, u1, sigma);
n2_pdf = normpdf(x2, u2, sigma);
n3_pdf = normpdf(x3, u3, sigma);

plot(x1, n1_pdf, 'k', 'linewidth',2)
hold on
plot(x2, n2_pdf, 'k', 'linewidth',2)
hold on
plot(x3, n3_pdf, 'k', 'linewidth',2)
hold on
%axis([-7 10 0 1])

hold on
%% dash line of x1, x2, x3, x4
y1=[1e-8 n1_pdf(find(u1==x1))];
plot([u1 u1], y1, 'k--', 'linewidth',2)
hold on
y2=[1e-8 n2_pdf(find(u2==x2))];
plot([u2 u2], y2, 'k--', 'linewidth',2)
y3=[1e-8 n3_pdf(find(u3==x3))];
plot([u3 u3], y3, 'k--', 'linewidth',2)

hold on

%% quantization boundaries y1,y2,...,yN
xx1 = [u1-1.5 u1-1.5];
yy1 = [1e-8 1];
plot(xx1,  yy1, 'b-.', 'linewidth',2)
hold on

xx2 = xx1+2.5;
yy2 = [1e-8 1];
plot(xx2,  yy2, 'b-.', 'linewidth',2)
hold on

xx3 = xx2+2.5;
yy3 = [1e-8 1];
plot(xx3,  yy3, 'b-.', 'linewidth',2)
hold on

xx4 =[u3-1 u3-1];
yy4 = [1e-8 1];
plot(xx4,  yy4, 'b-.', 'linewidth',2)
hold on

xx5 = xx4+2.5;
yy5 = [1e-8 1];
plot(xx5,  yy5, 'b-.', 'linewidth',2)

xx6 = [-7.5 -7.5];
yy6 = [1e-8 1];
plot(xx6,  yy6, 'b-.', 'linewidth',2)
hold on

xx7 = [11.5 11.5];
yy7 = [1e-8 1];
plot(xx7,  yy7, 'b-.', 'linewidth',2)
hold on


